Birational cubic fourfolds via an Enriques Cremona transformation

We describe a Cremona transformation on $\mathbb{P}^5$ given by the linear system of quintics that are double along the Fano model of an Enriques surface $S$. Using this Cremona transform, we construct a birational equivalence between the very general cubic fourfold $X$ of discriminant 44 and its unique Fourier--Mukai partner. We also classify birational maps between smooth, non-isomorphic cubic fourfolds resolved by blowing up a smooth surface on each side: the centres must be either Fano models of Enriques surfaces, as in our construction, or Veronese surfaces, as studied by Fan--Lai.

==> anc/C44_computations.m <==
// ============================================================================
// C44 computations
// Computational verification for a Fano Enriques surface in P^5 over F_101
//
// The file verifies the three computer-assisted statements used in the paper:
//
//   (1) h^0(P^5, I_S^2(5)) = 6 and H^1(P^5, I_S^2(5)) = 0;
//   (2) the base scheme of the quintic system is
//           2S union the 20 trisecant planes
//       scheme-theoretically;
//   (3) for one smooth cubic X containing S, the image under the quintic
//       system is a smooth cubic fourfold.
//
//
// To save a transcript while running, uncomment:
// SetLogFile("C44_computations.log" : Overwrite := true);
// ============================================================================


// ============================================================================
// 1. Construct a Fano model of an Enriques surface
// ============================================================================

print "SECTION 1: Constructing the Fano Enriques surface";

k := GF(101);
P4 := ProjectiveSpace(k,4);

// Magma constructs a random degree-9, genus-6 model obtained by blowing up
// an Enriques surface at one point. This is a built in Magma function.

X9 := RandomEnriquesSurface_d9g6(P4 : Check := true);

assert Degree(X9) eq 9;
assert IsNonsingular(X9);

// Contract the exceptional curve and recover the minimal/Fano model.

phi := MinimalModelKodairaDimensionZero(X9);
S := Codomain(phi);

P5 := Ambient(S);
R := CoordinateRing(P5);
I := DefiningIdeal(S);

assert Dimension(S) eq 2;
assert Degree(S) eq 10;
assert IsNonsingular(S);

print "Verified: S is a smooth degree-10 surface in P^5";


// ============================================================================
// 2. Quintics vanishing doubly along S
// ============================================================================

print "SECTION 2: Computing H^0(I_S^2(5))";

// Homogeneous ideal representing the sheaf I_S^2
I2 := Saturation(I^2);
TwoS := Scheme(P5,I2);

//Now we construct all quintics containing this double surface:

L5 := LinearSystem(P5,5);
L := LinearSystem(L5,TwoS);
Q := Sections(L);

assert #Q eq 6;
assert Dimension(L) eq 5;

print "Verified: h^0(I_S^2(5)) = 6;


// ============================================================================
// 3. Scheme-theoretic base locus: 2S plus 20 planes
// ============================================================================

print "SECTION 3: Computing the scheme-theoretic base locus";

B := BaseScheme(L);

assert Dimension(B) eq 2;
assert Degree(B) eq 60;

// Remove the component supported on S.  The residual scheme should have
// degree 20 and be the union of the 20 trisecant planes.

JB := DefiningIdeal(B);
Jextra := Saturation(JB,I);
Bextra := Scheme(P5,Jextra);

assert Dimension(Bextra) eq 2;
assert Degree(Bextra) eq 20;

//Try Radical(Bextra);

//We will show that Bextra defines the 20 planes.
// One could try to decompose Bextra, or ReducedSubscheme(Bextra), but this was too inefficient on our machines.
// Instead, we will slice Bextra with a random P3 in P5, and verify this intersection is 20 points (as expected if Bextra is the 20 planes).

// Slice the residual base scheme by a random P^3.  A reduced degree-20 slice
// gives one geometric point on each plane.
l1 := &+[ Random(k)*R.i : i in [1..6] ];
l2 := &+[ Random(k)*R.i : i in [1..6] ];

P3 := Scheme(P5,[l1,l2]);
Zslice := Bextra meet P3;

assert Dimension(Zslice) eq 0;
assert Degree(Zslice) eq 20;

//It may happen that Z is not defined over F101. We can check the geometric points using:

ok,Zc := IsCluster(Zslice);
assert ok;

// The support need not consist of F_101-rational points.  Pass to a splitting
// field containing all 20 geometric points.

pts := PointsOverSplittingField(Zc);
assert #pts eq 20;

Lsplit := Ring(Universe(pts));
P5L := BaseChange(P5,Lsplit);
Bext := BaseChange(Bextra,P5L);
Sext := BaseChange(S,P5L);
ISL := DefiningIdeal(Sext);

ptsB := [ Bext ! Coordinates(p) : p in pts ];

// To verify that Bext is the union of 20 planes, we will compute the Tangent plane to Bext at each point, compute the union of these planes, and verify these are the same first set theoretically, then scheme theoretically.

planes := [ TangentSpace(Bext,p) : p in ptsB ];

assert #planes eq 20;
assert &and[ Dimension(T) eq 2 : T in planes ];
assert &and[ Degree(T) eq 1 : T in planes ];
assert &and[ IsLinear(T) : T in planes ];
assert &and[ IsSubscheme(T,Bext) : T in planes ];

// Each plane meets S in a cubic curve.
cubics := [ T meet Sext : T in planes ];
assert &and[
    Dimension(C) eq 1 and Degree(C) eq 3
    : C in cubics
];

// Form the union of the 20 planes.
planeIdeals := [ DefiningIdeal(T) : T in planes ];
IP := &meet planeIdeals;
Punion := Scheme(P5L,IP);

assert Dimension(Punion) eq 2;
assert Degree(Punion) eq 20;

// Verify scheme-theoretically that the residual base scheme is exactly the
// union of these 20 planes.
IPsat := Saturation(IP);
JBsat := Saturation(DefiningIdeal(Bext));
assert JBsat eq IPsat;

// Verify the full base scheme: 2S union the 20 planes.
I2L := Saturation(ISL^2);
Jexpected := Saturation(I2L meet IPsat);

BL := BaseChange(B,P5L);
JBfull := Saturation(DefiningIdeal(BL));

assert JBfull eq Jexpected;

print "Verified: Base(I_S^2(5)) = 2S union 20 planes scheme-theoretically";


// ============================================================================
// 4. A smooth cubic X containing S has smooth cubic image Y
// ============================================================================

print "SECTION 4: Constructing a smooth cubic image";

k0 := BaseRing(P5);

// Cubics containing S.
L3all := LinearSystem(P5,3);
L3S := LinearSystem(L3all,S : SaturateIdeal := false);

assert #Sections(L3S) eq 10;
assert Dimension(L3S) eq 9;

// Choose a smooth cubic X containing S.
repeat
    fX := Random(L3S);
    X := Scheme(P5,fX);
until fX ne 0 and IsNonsingular(X);

assert Degree(X) eq 3;
assert Dimension(X) eq 4;
assert IsNonsingular(X);

// Restrict the six quintics to X.
P5p<y0,y1,y2,y3,y4,y5> := ProjectiveSpace(k0,5);
phi0 := map< X -> P5p | Q >;

// On X the base scheme is the first infinitesimal neighbourhood 2S.
BX := BaseScheme(phi0);
assert Dimension(BX) eq 2;
assert Degree(BX) eq 30;

// Compute the degree-3 equations of the image.
time Y := Image(phi0,X);

assert Dimension(Y) eq 4;
assert Degree(Y) eq 3;
assert IsNonsingular(Y);

print "Verified: the image Y is a smooth cubic fourfold";


print "ALL COMPUTATIONAL CHECKS PASSED.";


// Uncomment if SetLogFile was used above:
// UnsetLogFile();

